Efficient LSM-Tree Key-Value Data Management on Hybrid SSD/HDD Zoned Storage

Zoned storage devices, such as zoned namespace (ZNS) solid-state drives (SSDs) and host-managed shingled magnetic recording (HM-SMR) hard-disk drives (HDDs), expose interfaces for host-level applications to support fine-grained, high-performance storage management. Combining ZNS SSDs and HM-SMR HDDs into a unified hybrid storage system is a natural direction to scale zoned storage at low cost, yet how to effectively incorporate zoned storage awareness into hybrid storage is a non-trivial issue. We make a case for key-value (KV) stores based on log-structured merge trees (LSM-trees) as host-level applications, and present HHZS, a middleware system that bridges an LSM-tree KV store with hybrid zoned storage devices based on hints. HHZS leverages hints issued by the flushing, compaction, and caching operations of the LSM-tree KV store to manage KV objects in placement, migration, and caching in hybrid ZNS SSD and HM-SMR HDD zoned storage. Experiments show that our HHZS prototype, when running on real ZNS SSD and HM-SMR HDD devices, achieves the highest throughput compared with all baselines under various settings.

==> figs/common.r <==
library(ggplot2);
library(grid);
library(testit);
options(scipen=999);

selfIselse <- function(condition, t_value, f_value) {
  ret <- f_value;
  if (condition) {
    ret <- t_value;
  }
  ret
}

## Do not include the themes
reduction_lines_by_type <- function(df, x_col, y_col, type_col, 
    base_type, comparison_types, type_labels = NULL, xy_reverse = FALSE, order_reverse = FALSE,
    xscale = seq(0, 1, 0.2), xlimits = c(0, 1), xlabels = seq(0, 100, 20), 
    yscale = seq(0, 1, 0.2), ylimits = c(0, 1), ylabels = seq(0, 100, 20), 
    linetypes = NULL, sizes = NULL, colors = NULL) 
{
  linetypes <- selfIselse(is.null(linetypes), rep(1, length(comparison_types)), linetypes);
  sizes <- selfIselse(is.null(sizes), rep(1, length(comparison_types)), sizes);
  colors <- selfIselse(is.null(colors), rep("#000000", length(comparison_types)), colors);
  type_labels <- selfIselse(is.null(type_labels), comparison_types, type_labels);

  base <- df[df[, type_col] == base_type, ];
  reductions <- c();

  for (type_name in comparison_types) {
    subs <- df[df[, type_col] == type_name, ];
    subs_reductions <- (base[, y_col] - subs[, y_col]) / base[, y_col];
    subs_reductions <- subs_reductions[order(-subs_reductions)];
    if (order_reverse) {
      subs_reductions <- subs_reductions[order(subs_reductions)];
    }
    print(paste0(type_name, " ", length(subs_reductions[subs_reductions > 0])));
    print(paste0(type_name, " ", length(subs_reductions[subs_reductions > 0.1])));
    print(paste0(type_name, " ", length(subs_reductions[subs_reductions > 0.2])));
    print(paste0(type_name, " median ", median(subs_reductions)));
    print(paste0(type_name, " 75th ", quantile(subs_reductions, 0.75)));
    print(paste0(type_name, " max ", max(subs_reductions)));
    reductions <- c(reductions, subs_reductions);
  }

  df <- df[df[, type_col] %in% comparison_types, ];
  df$reduction <- reductions;

  types <- unique(df[, type_col]);
  df[, type_col] <- factor(df[, type_col], levels = types);

  t <- ggplot(data = df, aes(x = df[, x_col], y = df[, "reduction"], 
        linetype = df[, type_col], size = df[, type_col], color = df[, type_col])) +
    geom_line(stat = "identity") + 
    coord_cartesian(xlim = xlimits, ylim = ylimits) +           
    scale_x_continuous(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0.01, 0.01)) + 
    scale_colour_manual(breaks = types, labels = type_labels, values = colors) +
    scale_linetype_manual(breaks = types, labels = type_labels, values = linetypes) +
    scale_size_manual(breaks = types, labels = type_labels, values = sizes) 

  if (xy_reverse) {
    t <- ggplot(data = df, aes(y = df[, x_col], x = df[, "reduction"], 
          linetype = df[, type_col], size = df[, type_col], color = df[, type_col])) +
      geom_line(stat = "identity") + 
      coord_cartesian(ylim = xlimits, xlim = ylimits) +           
      scale_y_continuous(breaks = xscale, labels = xlabels) +
      scale_x_continuous(breaks = yscale, labels = ylabels, expand = c(0.01, 0.01)) + 
      scale_colour_manual(breaks = types, labels = type_labels, values = colors) +
      scale_linetype_manual(breaks = types, labels = type_labels, values = linetypes) +
      scale_size_manual(breaks = types, labels = type_labels, values = sizes) 
  }

  t
}

reduction_lines_by_col <- function(df, base_col, comparison_cols, 
    type_labels = NULL, xy_reverse = F, order_reverse = F,
    xscale = seq(0, 1, 0.2), xlimits = c(0, 1), xlabels = seq(0, 100, 20), 
    yscale = seq(0, 1, 0.2), ylimits = c(0, 1), ylabels = seq(0, 100, 20), 
    linetypes = NULL, sizes = NULL, colors = NULL) 
{
## Check begin
  names_df <- names(df);
  for (c_col in comparison_cols) {
    if (!(c_col %in% names_df)) {
      print(paste0("Data do not have column ", c_col, ". Exit"));
      q()
    }
  }
## Check end 
  linetypes <- selfIselse(is.null(linetypes), rep(1, length(comparison_cols)), linetypes);
  sizes <- selfIselse(is.null(sizes), rep(1, length(comparison_cols)), sizes);
  colors <- selfIselse(is.null(colors), rep("#000000", each = length(comparison_cols)), colors);

  dfx <- rep(1:nrow(df) / nrow(df), length(comparison_cols));
  dfy <- c(); 
  for (c_col in comparison_cols) {
    dfy <- c(dfy, df[, c_col]);
  }
  dftype <- rep(c(comparison_cols), each = nrow(df));
  if (!(base_col %in% comparison_cols)) {
    dfx <- c(dfx, rep(1:nrow(df) / nrow(df)));
    dfy <- c(dfy, df[, base_col]);
    dftype <- c(dftype, rep(base_col, nrow(df)));
  }

  df_new <- data.frame(x = dfx, y = dfy, type = dftype);

  reduction_lines_by_type(df_new, "x", "y", "type", base_col, comparison_cols, type_labels, 
    xy_reverse, order_reverse,
    xscale, xlimits, xlabels, yscale, ylimits, ylabels,
    linetypes, sizes, colors) 
}

simplifiedTheme <- function(legend.position = c(0.2, 0.78), axis.text.size = rel(1), 
  legend.direction = "vertical", legend.text.size = 11, angle = 0,
  hjust = 0.5, vjust = 0.5, axis.title.x.vjust = 0.5, axis.title.x.hjust = 0.5,
  axis.title.y.vjust = 0.5, axis.title.y.hjust = 0.5, 
  legend.text.vjust = 0.5, legend.text.hjust = 0, 
  legend.justification = c(0.5, 0.5),
  axis.title.x.size = 0, axis.text.y.size = 0) {
  if (axis.title.x.size == 0) {
    axis.title.x.size = axis.text.size;
  }
  if (axis.text.y.size == 0) {
    axis.text.y.size = axis.text.size;
  }

  theme_classic() +  
    theme(panel.grid.major = element_blank(), 
        panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black", size = 0.1),
        axis.text.x = element_text(angle = angle, hjust = hjust, vjust = vjust, colour = "black", size = axis.text.size),
        axis.title.x = element_text(size = axis.title.x.size, vjust = axis.title.x.vjust, 
          hjust = axis.title.x.hjust),
        axis.text.y = element_text(colour = "black", size = axis.text.y.size),
        axis.title.y = element_text(size = axis.text.y.size, hjust = axis.title.y.hjust, vjust = axis.title.y.vjust),
        legend.title = element_blank(),
        legend.position = legend.position,
        legend.key.size = unit(0.3, "cm"),
        legend.text = element_text(size = legend.text.size, hjust = legend.text.hjust, vjust = legend.text.vjust),
        legend.background = element_rect(size = 5, fill = alpha(NA, 0.5)),
        legend.direction = legend.direction,
        legend.justification = legend.justification,
        plot.margin = unit(c(0.15,0.15,0.15,0.15), "cm"))
}

simplePdf <- function(output_name, mywidth = 4, myheight = 3, font = "Times") {
  cairo_pdf(file = paste0(output_name, ".pdf"), family = font, width = mywidth, height = myheight)
#  pdf(file = paste0(output_name, ".pdf"), family = font, width = mywidth, height = myheight)
}

simpleBar <- function(width = 0, alpha = 1) {
  if (width == 0) { 
    tmp <- geom_bar(position = "dodge", stat = "identity", colour = "black", alpha = alpha)
  } else {
    tmp <- geom_bar(position = "dodge", stat = "identity", colour = "black", width = width, alpha = alpha)
  }

  tmp
}

cropPdf <- function(pdf_prefix) {
  if (.Platform$OS.type == "unix") {
    ret <- system(paste0("echo \"cropping: ", pdf_prefix, ".pdf\""));
    assert("echo failed", ret == 0);
    ret <- system(paste0("pdfcrop ", pdf_prefix, ".pdf > /dev/null"));
    if (ret != 0) {
      ret <- system(paste0("pdfcrop.exe ", pdf_prefix, ".pdf > /dev/null"));
      assert("pdfcrop failed", ret == 0);
    }
    ret <- system(paste0("mv ", pdf_prefix, "-crop.pdf ", pdf_prefix, ".pdf"));
    assert("mv failed", ret == 0);
  } else {
    print(paste0("please crop manually: ", pdf_prefix, ".pdf"));
  }
}

gglegend <- function(x){
  tmp <- ggplot_gtable(ggplot_build(x))
  leg <- which(sapply(tmp$grobs, function(y) y$name) == "guide-box")
  tmp$grobs[[leg]]
}

plot2pdf <- function(pdf_prefix, pdf_width, pdf_height, graph) {
  for (i in 1) {
    simplePdf(pdf_prefix, pdf_width, pdf_height);
    print(graph);
    dev.off();
    cropPdf(pdf_prefix);
  }
}

plotLegend2pdf <- function(pdf_prefix, graph_with_legend) {
  leg <- gglegend(graph_with_legend);
  for (i in 1) {
    simplePdf(pdf_prefix, 10, 6);
    grid.draw(leg);
    dev.off()
    cropPdf(pdf_prefix);
  }
}

toCdfFormat <- function(values, types) {
  df_x <- c();
  df_y <- c();
  df_type <- c();
  for (tp in unique(types)) {
    subs <- values[types == tp];
    df_x <- c(df_x, subs[order(subs)]);
    df_y <- c(df_y, (1:length(subs)) / length(subs)); 
    df_type <- c(df_type, rep(tp, length(subs)));
  }
  
  types_new <- unique(types);
  df <- data.frame(x = df_x, y = df_y, type = df_type);
  df$type <- factor(df$type, types_new);

  df
}

d1_line_color <- "#ff8888";
d2_line_color <- "#66897F";
d3_line_color <- "#160184"
d4_line_color <- "#910C00";
d5_line_color <- "#7611E4";

others_line_color <- "#a0a0a0";


b3_shape <- 2;
spandb_shape <- 0;
h2zone_shape <- 6;

b1_color <- "#ddaa88";
b2_color <- "#910C00";  # d4_line_color
b3_color <- "#aa897f";
b4_color <- "#16aa84";
b4_bar_color <- "#f9f1a5"; # "#16aa84";
spandb_color <- "#e056ff"; #"#ddaa88";
spandb_bar_color <- "#f0c0ff"; #"#ddaa88";

b1_linetype <- 22;
b2_linetype <- 22;
b3_linetype <- 1;
b4_linetype <- 1;
spandb_linetype <- 1;
h2zone_linetype <- 1;

b3_mig_color <- "#88675c";
b4_mig_color <- "#c9c165";

h2zone_dn_color <- "#aaaaaa"
h2zone_dmn_color <- "#444444"
h2zone_dmn_line_color <- "#aaaaaa"
h2zone_color <- "black";

exp23_nosep_line_color <- d1_line_color;
exp23_sepgc_line_color <- "#7a9c8f";
exp23_warcip_line_color <- d3_line_color;

exp34_stroke <- 0.8;
exp34_linesize <- 0.8;
exp34_pointsize <- 2.5;

fk_line_color <- "#c1a272";
sepbit_line_color <- "#222222";

others_bar_color <- "#e0e0e0";
fk_bar_color <- "#c1a272"; #"#71c292";
sepbit_bar_color <- "#444444";

outlier.shape <- 4;
outlier.color <- "#ff8888";
outlier.size <- 0.8;

color_levels_green <- c("#ffffff", "#bbccbb", "#88aa88", "#668844", "#226622", "#002200", "black");
color_levels_black <- c("#ffffff", "#cccccc", "#aaaaaa", "#777777", "#444444", "#222222", "black");


==> figs/exp1.ycsb/scripts/exp1_ycsb.r <==
source("../../common.r")

library(cowplot)

###########################
### Figure 1

pdf_width <- 3.6;
pdf_height <- 1.8;

axis.text.size <- 13;
legend.text.size <- 13;

cdf_scale <- c(0.1, 1, 10, 100, 1000); 
cdf_labels <- cdf_scale;
cdf_limits <- c(0.1, 1100);

xb <- 0;

#########################
### Figure 2

func_traf <- function(filename, round_digits, legend.position, xscale, xlabels,
    ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = F) {
  x1 <- read.table(paste0("../data/", filename, ".data"), header = T, stringsAsFactors = F);

  x_values <- c();
  y_values <- c();
  type_values <- c();
  show_values <- c();

  basetp <- "B3";

  for (t in xscale) {
    subs <- subset(x1, x == t);

    base <- subs$y[subs$label == "AUTO"];
    base_b3 <- subs$y[subs$label == "B3"];
    subs$base_spandb <- subs$y / base;
    subs$base_b3 <- subs$y / base_b3;
    
    if (!print_legend) {
      print(subs);
    }

    dg <- 0;
    suffix <- " OPS";

    dg <- 1;
    suffix <- "";
    if (t != xscale[1]) {
      dg <- 1;
      suffix <- "";
    }

    x_values <- c(x_values, subs$x);
    y_values <- c(y_values, subs$y / base_b3);
    type_values <- c(type_values, subs$label); 
    show_values <- c(show_values, paste0(format(round(subs$y, digits = dg), nsmall = dg), suffix)); 
  }

  x1 <- data.frame(x = x_values, y = y_values, type = type_values, show_num = show_values, stringsAsFactors = F);

  types <- c("B3", "AUTO", "HHZS");
  type_labels <- types;

  x1$x <- factor(x1$x, levels = xscale);
  x1$type <- factor(x1$type, levels = types);
  x1$show_num <- ifelse(x1$type == basetp, x1$show_num, ""); 

  colors <- c(b3_color, spandb_bar_color, h2zone_color);

  graph_no_theme <- ggplot(x1, aes(x = x, y = y, fill = type)) + 
    simpleBar(width = 0.7, alpha = 0.9) + 
    geom_text(aes(label = show_num), position = position_dodge(width = 0.7), 
        hjust = -0.15, size = bar.text.size, angle = 90) +
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name);

  graph <- graph_no_theme + 
    simplifiedTheme(legend.position, legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  graph_no_legend <- graph_no_theme +
    simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(paste0("../pdf/", filename), pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(paste0("../pdf/", filename), pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 4;
pdf_height <- 1.45;

xscale <- c("load", letters[1:6]);
xlabels <- c("Load", LETTERS[1:6]); 

ylimits <- c(0, 2);
yscale <- seq(0, 2.5, 0.5);
ylabels <- yscale;

axis.text.size <- 9;
legend.text.size <- 9;
bar.text.size <- 2.9;

xlab_name <- "Workloads";
ylab_name <- "Normalized Thpt";

func_traf("exp1_ycsb", 0, c(0.5, 0.92), xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name, F);

func_traf <- function(filename, round_digits, legend.position, xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name, 
    type_selected = c("ssd-write", "hdd-write"), print_legend = F) {
  x1 <- read.table(paste0("../data/", filename, ".data"), header = T, stringsAsFactors = F);
  x1$x <- as.character(paste0("L", x1$level));
  x1$x <- factor(x1$x, levels = xscale);

  x_values <- c();
  y_values <- c();
  type_values <- c();

  for (t in unique(x1$label)) {
    subs <- subset(x1, label == t);
    levels <- unique(subs$level);
    levels <- levels[order(levels)];
    for (lvl in levels) {
      subsubs <- subset(subs, level == lvl);
      ssds <- sum(subsubs[subsubs$type == type_selected[1], "byte"]); 
      hdds <- sum(subsubs[subsubs$type == type_selected[2], "byte"]); 

      x_values <- c(x_values, t);
      y_values <- c(y_values, ssds / (ssds + hdds));

      if (lvl < 11) {
	type_values <- c(type_values, paste0("L", lvl)); 
      } else {
	type_values <- c(type_values, "WAL"); 
      }
    }
  }

  x1 <- data.frame(x = x_values, y = y_values, type = type_values);
  x1$my <- 1 - x1$y;

  if (!print_legend) {
    print(x1);
  }

  types <- c("WAL", "L0", "L1", "L2", "L3", "L4");
  type_labels <- c("WAL", expression("L"[0]), expression("L"[1]), 
      expression("L"[2]), expression("L"[3]), expression("L"[4]));

  x1$type <- factor(x1$type, levels = types);
  x1$x <- factor(x1$x, levels = xscale);

  colors <- c("#ddaa88", "black", "#aa897f", "#16aa84", d4_line_color, d1_line_color, "#ffd070");
  colors <- c("#ffffff", "#bbccbb", "#88aa88", "#668844", "#226622", "#002200", "black");
  colors <- color_levels_black[1:6];

  print(x1);

  graph <- ggplot(x1, aes(x = x, y = y, fill = type)) + simpleBar(width = 0.7, alpha = 0.9) + 
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    guides(fill=guide_legend(nrow=1, byrow=TRUE)) +
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
    simplifiedTheme(legend.position, legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  graph_no_legend <- ggplot(x1, aes(x = x, y = y, fill = type)) + simpleBar(width = 0.7, alpha = 0.9) + 
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    guides(fill=guide_legend(nrow=1, byrow=TRUE)) +
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
    simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(paste0("../pdf/", filename), pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(paste0("../pdf/", filename), pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 4;
pdf_height <- 1.45;

xscale <- c("B3", "AUTO", "HHZS");
xlabels <- xscale; 

ylimits <- c(0, 1.03);
yscale <- seq(0, 1, 0.2);
ylabels <- yscale * 100;

axis.text.size <- 9;
legend.text.size <- 9;

#xlab_name <- "Scheme";
#ylab_name <- "SSD writes (%)";
xlab_name <- "";
ylab_name <- "% in SSD";

#func_traf("exp1_load_traffic", 0, "", xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name);
#func_traf("exp1_load_traffic", 0, c(0.5, 0.9), xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = T);
func_traf("exp1_ycsba_sst", 0, c(0.5, 0.9), xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = T);


==> figs/exp2.breakdown/scripts/exp2.r <==
source("../../common.r")

options(width = 160);

###########################
### Figure 1

myplot <- function(input_file, output_file, ra_values, print_legend = F) {
  df <- read.table(input_file, header = T, stringsAsFactors = F);
  filename <- output_file;

  outdf <- NULL;
  for (i in 1:(length(ra_values) / 2)) {
    subs <- subset(df, r == ra_values[i*2-1] & x == ra_values[i*2]);
    subs$i <- i - 1;
    outdf <- rbind(outdf, subs);
  }

  vec <- ifelse(outdf$r == 0, "Load", 
      paste0("W", outdf$i, "(", outdf$r * 100, "%, ", format(outdf$x, nsmall=1), ")"));

  outdf$x <- vec;

  xscale <- unique(outdf$x);
  xlabels <- ifelse(1:5 > 1, paste0("W", 0:4, xscale), xscale);
  xlabels <- xscale;
  types <- c("B3", "B3+M", "P", "P+M", "P+M+C");
  label_types <- types;

  x_values <- c();
  y_values <- c();
  type_values <- c();
  show_values <- c();

  flag <- T;

  for (t in xscale) {
    subs <- subset(outdf, x == t);
    
    i <- 0;
    for (tp in types) {
      col <- paste0("base", i);
      i <- i + 1;
      base <- subs$y[subs$type == tp];
      subs[, col] <- subs$y / base;

      if (i == 1) {
	x_values <- c(x_values, subs$x);
	y_values <- c(y_values, subs$y / base);
	type_values <- c(type_values, subs$type);
        if (flag) {
          show_values <- c(show_values, 
              paste0(format(round(subs$y[1], digits = 1), nsmall=1), "" # " OPS"
                ), 
              rep("", length(types) - 1));
          flag <- F;
        } else {
          show_values <- c(show_values, 
              paste0(format(round(subs$y[1], digits = 1), nsmall=1), ""), 
              rep("", length(types) - 1));
        }
      }
    }

    if (!print_legend) {
      print(subs);
    }
  }

  outdf <- data.frame(x = x_values, y = y_values, type = type_values, 
      show_num = show_values);
  outdf$type <- factor(outdf$type, levels = types);
  outdf$x <- factor(outdf$x, xscale);

#  for (tp in unique(outdf$type)) {
#    subs <- subset(outdf, type == tp);
#    print(paste0("Max in ", tp, ": ", max(subs$y)));
#  }

  colors <- c(b3_color, "#ccffcc", h2zone_dn_color, h2zone_dmn_color, h2zone_color);
#  linetypes <- c(1, 22, 23, 1);
#  shapes <- c(b3_shape, 0, 3, h2zone_shape);

  graph_no_theme <- ggplot(outdf, aes(x = x, y = y, fill = type)) + simpleBar(width = 0.75) +  
    geom_text(aes(label = show_num), position = position_dodge(width = 0.8), 
	hjust = -0.15, vjust = 0.5, size = bar.text.size, angle = 90
#	hjust = 0.4, vjust = -1.2, size = bar.text.size, angle = 0
    ) +
    guides(fill=guide_legend(nrow=1, byrow=TRUE)) +
    scale_x_discrete(breaks = xscale, labels = xlabels, expand = c(0.1, 0.1)) + 
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = label_types, values = colors) +
#    scale_color_manual(breaks = types, labels = label_types, values = colors) +
#    scale_shape_manual(breaks = types, labels = label_types, values = shapes) +
#    scale_linetype_manual(breaks = types, labels = label_types, values = linetypes) +
    coord_cartesian(ylim = ylimits) +
    xlab("") + ylab("Normalized Thpt") 

  t <- graph_no_theme +
    simplifiedTheme(legend.position, legend.direction = "vertical", hjust = 0.5, 
	axis.text.size = axis.text.size, legend.text.size = legend.text.size);

  graph_no_legend <- graph_no_theme + 
    simplifiedTheme("", legend.direction = "vertical", hjust = 0.5, 
	axis.text.size = axis.text.size, legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(filename, pdf_width, pdf_height, t);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(filename, pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 4;
pdf_height <- 1.42;

axis.text.size <- 8.2;
legend.text.size <- 8.2;
bar.text.size <- 2.9;

yscale <- seq(0, 4, 1); 
ylabels <- yscale;
ylimits <- c(0, 3.1);

legend.position <- c(0.5, 0.9);

myplot("../data/exp2.data", "../pdf/exp2", c(0, 0, 0.1, 0.9, 0.5, 0.9, 0.5, 1.2, 1, 1.2));


==> figs/exp3.skewness/scripts/exp3.r <==
source("../../common.r")

###########################
### Figure 1

pdf_width <- 3;
pdf_height <- 2;

axis.text.size <- 14.5;
legend.text.size <- 14.5;

cdf_scale <- seq(0, 1500, 500); 
cdf_labels <- cdf_scale;
cdf_limits <- c(0, 1550);

myplot <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);

  outdf <- subset(outdf, r == 0.5);

  xscale <- seq(0.8, 1.2, 0.1);
  xlabels <- xscale;
  xlimits <- c(0.8, 1.2);

  types <- c("B3", "AUTO", "HHZS");
  outdf$type <- factor(outdf$type, levels = types);
  label_types <- types;

  basetp <- "AUTO";
  sctp <- "B3";

  for (t in xscale) {
    subs <- subset(outdf, x == t);

    base <- subs$y[subs$type == basetp];
    basesc <- subs$y[subs$type == sctp];

    subs$base <- subs$y / base;
    subs$basesc <- subs$y / basesc;
    print(subs);
  }

  colors <- c(b3_color, spandb_color, h2zone_color);

  t <- ggplot(outdf, aes(x = x, y = y, color = type, shape = type)) + 
    geom_point(size = exp34_pointsize, stroke = exp34_stroke) +
    geom_line(stat = "identity", size = exp34_linesize) +
    scale_x_continuous(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = cdf_scale, labels = cdf_labels, expand = c(0, 0)) +
    scale_color_manual(breaks = types, labels = label_types, values = colors) +
    scale_shape_manual(breaks = types, labels = label_types, values = c(2, 0, 6)) +
    coord_cartesian(xlim = xlimits, ylim = cdf_limits) +
    xlab("Skewness") + ylab("Thpt (OPS)") +
    simplifiedTheme(c(0.35, 0.72), legend.direction = "vertical", hjust = 0.5, 
        legend.text.size = legend.text.size, axis.text.size = axis.text.size);
  plot2pdf(output_file, pdf_width, pdf_height, t);
}

myplot("../data/exp3.data", "../pdf/exp3");


==> figs/exp4.readratio/scripts/exp4.r <==
source("../../common.r")

###########################
### Figure 1

pdf_width <- 3;
pdf_height <- 2;

axis.text.size <- 14.5;
legend.text.size <- 14.5;

cdf_scale <- seq(0, 800, 200); 
cdf_labels <- cdf_scale;
cdf_limits <- c(0, 820);

myplot <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);

  outdf <- subset(outdf, x == 0.9);

  outdf$x <- round(outdf$r * 100, digits = 0);

  xscale <- seq(10, 90, 20);
  xlabels <- xscale;
  xlimits <- c(10, 90);

  types <- c("B3", "AUTO", "HHZS");
  outdf$type <- factor(outdf$type, levels = types);
  label_types <- types;

  basetp <- "AUTO";
  sctp <- "B3";

  for (t in xscale) {
    subs <- subset(outdf, x == t);

    base <- subs$y[subs$type == basetp];
    basesc <- subs$y[subs$type == sctp];

    subs$base <- subs$y / base;
    subs$basesc <- subs$y / basesc;
    print(subs);
  }

  colors <- c(b3_color, spandb_color, h2zone_color);

  t <- ggplot(outdf, aes(x = x, y = y, color = type, shape = type)) + 
    geom_point(size = exp34_pointsize, stroke = exp34_stroke) +
    geom_line(stat = "identity", size = exp34_linesize) +
    scale_x_continuous(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = cdf_scale, labels = cdf_labels, expand = c(0, 0)) +
    scale_color_manual(breaks = types, labels = label_types, values = colors) +
    scale_shape_manual(breaks = types, labels = label_types, values = c(2, 0, 6)) +
    coord_cartesian(xlim = xlimits, ylim = cdf_limits) +
    xlab("Read percentage (%)") + ylab("Thpt (OPS)") +
    simplifiedTheme(c(0.7, 0.72), legend.direction = "vertical", hjust = 0.5, 
	legend.text.size = legend.text.size, axis.text.size = axis.text.size);
  plot2pdf(output_file, pdf_width, pdf_height, t);
}
myplot("../data/exp4.data", "../pdf/exp4");



==> figs/exp5.ssdsize/scripts/exp5_ssd_size.r <==
source("../../common.r")

###########################
### Figure 1

myplot <- function(input_file, output_file, legend.position, print_legend = F) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);
  outdf <- subset(outdf, x %% 20 == 0);
  outdf$x <- as.character(outdf$x);

  outdf$type <- factor(outdf$type, levels = types);
  outdf$x <- factor(outdf$x, levels = xscale);
  label_types <- types;

  for (xs in unique(outdf$x)) {
    subs <- subset(outdf, x == xs);
    max_others <- max(subs[subs$type != "HHZS" & subs$type != "P", "y"]);
    type_max <- subs[subs$y == max_others, "type"];
    h2zone <- subs[subs$type == "HHZS", "y"];
    p <- ifelse("P" %in% types, subs[subs$type == "P", "y"], 99999);

    if (!print_legend) {
      print(paste0("Improvement from (", type_max, ") ", max_others, " to (HHZS) ", 
            h2zone, ", ", (h2zone - max_others) / max_others * 100, " %"));
      if ("P" %in% types) {
        print(paste0("Improvement from (", type_max, ") ", max_others, " to (P) ", 
              p, ", ", (p - max_others) / max_others * 100, " %"));
        print(paste0("Improvement from (P) ", p, " to (HHZS) ", 
              h2zone, ", ", (h2zone - p) / p * 100, " %"));
      }
    }
  }

#  if (!print_legend) {
#    print(outdf);
#  }

  t <- ggplot(outdf, aes(x = x, y = y, fill = type)) + 
    simpleBar(width = bar_width, alpha = 0.9) + 
#    geom_line(stat = "identity") +
#    geom_point(size = 2) + 
#    scale_x_continuous(breaks = xscale, labels = xlabels) + 
    scale_x_discrete(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
#    scale_color_manual(breaks = types, labels = label_types, 
#	values = c(b1_color, b2_color, b3_color, b4_color, spandb_color, h2zone_color)) +
#    scale_shape_manual(breaks = types, labels = label_types, 
#	values = c(2, 0, 2, 4, spandb_shape, 6)) + 
#    scale_linetype_manual(breaks = types, labels = label_types, 
#	values = c(b1_linetype, b2_linetype, b3_linetype, b4_linetype, 
#          spandb_linetype, h2zone_linetype)) + 
    scale_fill_manual(breaks = types, labels = label_types, values = colors) + 
    guides(fill=guide_legend(nrow=1, byrow=TRUE)) +
#    guides(color = guide_legend(ncol=6, byrow=TRUE, keywidth=0.4, keyheight=0.2, default.unit="inch")) +
    coord_cartesian(ylim = ylimits) +
    xlab("Number of available SSD zones") + ylab(ylab_name) +
    simplifiedTheme(legend.position, # c(0.5, 0.92), 
        legend.direction = "horizontal", hjust = 0.5, 
	legend.text.size = legend.text.size, axis.text.size = axis.text.size);

  if (print_legend) {
    plotLegend2pdf(output_file, t);
  } else {
    plot2pdf(output_file, pdf_width, pdf_height, t);
  }
}

pdf_width <- 4;
pdf_height <- 1.33;

axis.text.size <- 10;
legend.text.size <- 10;

xscale <- seq(20, 80, 20);
xscale <- as.character(xscale);
xlabels <- xscale;

yscale <- seq(0, 20000, 5000); 
ylabels <- yscale / 1000;
ylimits <- c(0, 20500);
ylab_name <- "Thpt (KOPS)"

types <- c(paste0("B", 1:4), "AUTO", "P", "HHZS");
colors <- c(b1_color, b2_color, b3_color, b4_bar_color, spandb_bar_color, h2zone_dn_color, h2zone_color);
bar_width <- 0.7 * 7 / 6;

myplot("../data/exp5_load_ssd_size.data", "../pdf/exp5_load_ssd_size", c(0.5, 0.92), F);
#myplot("../data/exp5_load_ssd_size.data", "../pdf/exp5_ssd_size_legend", c(0.5, 0.9), T);

yscale <- seq(0, 300, 100); 
ylabels <- yscale;
ylimits <- c(0, 310);
ylab_name <- "Thpt (OPS)"

#types <- c(paste0("B", 1:4), "AUTO", "HHZS");
#colors <- c(b1_color, b2_color, b3_color, b4_bar_color, spandb_bar_color, h2zone_color);
#bar_width <- 0.7;

myplot("../data/exp5_r50_ssd_size.data", "../pdf/exp5_r50_ssd_size", c(0.5, 0.92), F);



==> figs/exp6.migthpt/scripts/exp6_migthpt.r <==
source("../../common.r")

###########################
### Figure 1

axis.text.size <- 14;
legend.text.size <- 12.5;

yscale <- seq(160, 180, 10); 
ylabels <- yscale;
ylimits <- c(160, 185);

yscale <- seq(0, 300000, 100000); 
ylabels <- yscale / 1000;
ylimits <- c(0, 310000);

myplot <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);
  outdf <- subset(outdf, label != "throughput" & type == "P+M");

  xscale <- paste0("P", c(99, 999, 9999));
  xlabels <- paste0(c(99, 99.9, 99.99), "th");

  outdf$type <- as.character(outdf$x);
  outdf$x <- outdf$label;
  types <- unique(outdf$type);

  outdf$x <- factor(outdf$x, xscale);
  outdf$type <- factor(outdf$type, types);

  for (lb in unique(outdf$label)) {
    subs <- subset(outdf, label == lb);
    for (tp in unique(subs$type)) {
      base <- subs[subs$type == tp, "y"];
      subs[, paste0("base", tp)] <- subs$y / base;
    }
    print(subs);
  }

  colors <- c(b3_color, spandb_color, h2zone_color);
  type_labels <- ifelse(types == "0", "0 MiB/s", types);

  t <- ggplot(outdf, 
      aes(x = type, y = y, shape = x, color = x, group = x)
#      aes(x = x, y = y, fill = type)
     ) + 
    geom_point(size = exp34_pointsize, stroke = exp34_stroke) +
    geom_line(stat = "identity", size = exp34_linesize) +
    scale_x_discrete(breaks = types, labels = type_labels) + 
#    simpleBar(width = 0.82, alpha = 0.9) + 
#    scale_x_discrete(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
#    scale_fill_manual(breaks = types, labels = type_labels, values = colors) +
    scale_color_manual(breaks = xscale, labels = xlabels, values = colors) +
    scale_shape_manual(breaks = xscale, labels = xlabels, values = c(2, 0, 6)) +
#    guides(shape=guide_legend(nrow=1, byrow=TRUE), 
#        color=guide_legend(nrow=1, byrow=TRUE)) +
    coord_cartesian(ylim = ylimits) +
    xlab("Migration rate (MiB/s)") + ylab("Read latency (ms)") +
    simplifiedTheme(c(0.4, 0.8), legend.direction = "vertical", hjust = 0.5, 
        legend.text.size = legend.text.size,
	axis.text.size = axis.text.size, axis.title.y.hjust = 0.7);
#  plot2pdf(output_file, pdf_width, pdf_height, t);
}

pdf_width <- 4;
pdf_height <- 1.6;
pdf_width <- 3;
pdf_height <- 2;

myplot("../data/exp6.data", "../pdf/exp6");
q()

myplot <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);
  outdf <- subset(outdf, label == "throughput");

  xscale <- seq(0, 64, 16);
  xlabels <- xscale;
  xlimits <- c(0, 64);

  for (tp in unique(outdf$type)) {
    subs <- subset(outdf, type == tp);
    for (t in unique(subs$x)) {
      base <- subs[subs$x == t, "y"];
      outdf[, paste0("base", t)] <- outdf$y / base;
    }
    print(outdf);
  }

  colors <- c(h2zone_dmn_line_color, h2zone_color);
  types <- c("P+M", "HHZS");
  type_labels <- types;

  t <- ggplot(outdf, aes(x = x, y = y, color = type)) + 
    geom_point(size = 1.5, shape = 2) +
    geom_line(stat = "identity") +
    scale_x_continuous(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_color_manual(breaks = types, labels = type_labels, values = colors) +
    coord_cartesian(xlim = xlimits, ylim = ylimits) +
    xlab("Migration Thpt (MiB/s)") + ylab("Thpt (op/s)") +
    simplifiedTheme(c(0.5, 0.4), legend.direction = "vertical", hjust = 0.5, 
	, axis.text.size = axis.text.size);
  plot2pdf(output_file, pdf_width, pdf_height, t);
}

myplot("../data/exp6.data", "../pdf/exp6");


==> figs/exp7.cachesize/scripts/exp7_cachesize.r <==
source("../../common.r")

###########################
### Figure 1

axis.text.size <- 12.5;
legend.text.size <- 12.5;

myplot <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);
  outdf <- subset(outdf, r == 0.5 & alpha == 0.9);

  outdf$type <- paste0("", outdf$r, outdf$alpha);
  types <- unique(outdf$type);

  outdf$type <- factor(outdf$type, types);

  for (tp in unique(outdf$type)) {
    subs <- subset(outdf, type == tp);
    for (xv in unique(subs$x)) {
      base <- subs[subs$x == xv, "y"];
      subs[, paste0("base", xv)] <- subs$y / base;
    }
    print(subs);
  }

  colors <- c(b3_color, spandb_color, h2zone_color);
  colors <- c(color_levels_black[3]);

  type_labels <- unique(paste0(outdf$r * 100, "% reads, \u03b1=", format(outdf$alpha, nsmall=1)));

  outdf$x <- as.character(outdf$x);
  xscale <- as.character(xscale);
  outdf$x <- factor(outdf$x, levels = xscale);
  outdf$show_num <- format(round(outdf$y, digits = 1), nsmall = 1);
  print(outdf);

  t <- ggplot(outdf, 
#      aes(x = x, y = y, shape = type, color = type, group = type)
      aes(x = x, y = y, fill = type)
     ) + 
#    geom_point(size = exp34_pointsize, stroke = exp34_stroke) +
#    geom_line(stat = "identity", size = exp34_linesize) +
    simpleBar(width = 0.7, alpha = 0.9) +
    geom_text(aes(label = show_num), position = position_dodge(width = 0.7), 
#        hjust = 0.5, vjust = 1.8, size = 3.5, angle = 0
        hjust = 0.5, vjust = -0.9, size = 3.9, angle = 0
    ) +
    scale_x_discrete(breaks = xscale, labels = xlabels) + 
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
#    scale_color_manual(breaks = types, labels = type_labels, values = colors) +
#    scale_shape_manual(breaks = types, labels = type_labels, values = c(2, 0, 6)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) +
#    guides(shape=guide_legend(nrow=3, byrow=TRUE), 
#        color=guide_legend(nrow=3, byrow=TRUE)) +
    coord_cartesian(ylim = ylimits) +
    xlab("Maximum size of WAL \n and cache zones (GiB)") + ylab("Thpt (OPS)") +
    simplifiedTheme("", # c(0.68, 0.9), 
        legend.direction = "vertical", hjust = 0.5, 
	axis.text.size = axis.text.size, legend.text.size = legend.text.size
#        , axis.title.x.hjust = 0.88
        ); 
  plot2pdf(output_file, pdf_width, pdf_height, t);
}

pdf_width <- 4;
pdf_height <- 1.6;
pdf_width <- 3;
pdf_height <- 2;

yscale <- seq(0, 2000, 500); 
ylabels <- yscale;
ylimits <- c(0, 2100);

yscale <- seq(0, 250, 50); 
ylabels <- yscale;
ylimits <- c(0, 220);

xscale <- seq(2, 10, 2);
xlabels <- xscale;

myplot("../data/exp7.data", "../pdf/exp7");


==> figs/motivation/motivation.r <==
source("../common.r")

library(cowplot)

start <- c(1, 2, 3, 4, 5, 6, 7, 8, 9);
start <- c(7:9);

###########################
### Figure 1

pdf_width <- 3.6;
pdf_height <- 1.8;

axis.text.size <- 13;
legend.text.size <- 13;

cdf_scale <- c(0.01, 0.1, 1, 10, 100, 1000); 
cdf_labels <- cdf_scale;
cdf_limits <- c(0.01, 1050);

plot_f1 <- function(input_file, output_file) {
  outdf <- read.table(input_file, header = T, stringsAsFactors = F);
  print(paste0("rows: ", nrow(outdf)));
  xscale <- seq(0, 3600 * 8, 3600 * 2);
  xlabels <- xscale / 3600;
  xlimits <- c(0, 3600 * 8.05);

  types <- c("WAL", as.character(0:4)); #unique(outdf$type);
  outdf$type <- factor(outdf$type, levels = types);
  outdf$y <- outdf$y / 1024;
  label_types <- c("WAL", expression("L"[0]), expression("L"[1]), 
      expression("L"[2]), expression("L"[3]), expression("L"[4]));

  for (tp in unique(outdf$type)) {
    subs <- subset(outdf, type == tp);
    print(paste0("Max in ", tp, ": ", max(subs$y)));
    print(paste0("50th in ", tp, ": ", median(subs$y)));
  }

  outdf <- subset(outdf, x < 29400);

  t <- ggplot(outdf, aes(x = type, y = y)) + 
    geom_boxplot(outlier.size = 0.5, outlier.shape = 4, outlier.color = "#ff0000") + 
    scale_x_discrete(breaks = types, labels = label_types) + 
    scale_y_continuous(breaks = cdf_scale, labels = cdf_labels, trans = 'log10', expand = c(0, 0)) +
    coord_cartesian(ylim = cdf_limits) +
    xlab("") + 
    ylab("Size (GiB)") +
    simplifiedTheme("", legend.direction = "horizontal", #"right", legend.direction = "vertical", 
        legend.text.vjust = 0.5, hjust = 0.5, 
        axis.text.size = axis.text.size, 
        legend.text.size = legend.text.size);
  plot2pdf(output_file, pdf_width, pdf_height, t);
}

if (1 %in% start) {
  plot_f1("f1_size.data", "f1_load_read_vanilla");
}

if (4 %in% start) {
  plot_f1("f1d_size.data", "f1d_load_read_vanilla");
}

#########################
### Figure 2

func_traf <- function(filename, round_digits, legend.position, xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name, 
    type_selected = c("ssd-write", "hdd-write"), print_legend = F) {
  x1 <- read.table(paste0(filename, ".data"), header = T, stringsAsFactors = F);
  x1$x <- x1$level;
  x1$x <- factor(x1$x, levels = xscale);
  x1$y <- x1$thpt;

  x_values <- c();
  y_values <- c();
  type_values <- c();

  for (t in unique(x1$label)) {
    subs <- subset(x1, label == t);
    levels <- unique(subs$level);
    levels <- levels[order(levels)];
    for (lvl in levels) {
      if (lvl == 4) {
	next
      }

      subsubs <- subset(subs, level == lvl);
      ssds <- sum(subsubs[subsubs$type == type_selected[1], "byte"]); 
      hdds <- sum(subsubs[subsubs$type == type_selected[2], "byte"]); 

      x_values <- c(x_values, t);
      y_values <- c(y_values, ssds / (ssds + hdds));

      if (lvl < 11) {
	type_values <- c(type_values, paste0("L", lvl)); 
      } else {
	type_values <- c(type_values, "WAL"); 
      }
    }
  }

  x1 <- data.frame(x = x_values, y = y_values, type = type_values);
  x1$my <- 1 - x1$y;

  print(x1);

  types <- c("WAL", "L0", "L1", "L2", "L3");
  type_labels <- c("WAL", expression("L"[0]), expression("L"[1]), 
      expression("L"[2]), expression("L"[3]));

  x1$type <- factor(x1$type, levels = types);
  x1$x <- factor(x1$x, levels = xscale);

  colors <- c("#ddaa88", "black", "#aa897f", "#16aa84", d4_line_color, d1_line_color);
  colors <- color_levels_black;
  axis.text.size <- 13;
  legend.text.size <- 13;

  graph <- ggplot(x1, aes(x = x, y = y, fill = type)) + simpleBar(width = 0.88, alpha = 0.9) + 
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
#    guides(fill=guide_legend(nrow=5, keyheight=0.4, byrow=TRUE)) +
#    simplifiedTheme(legend.position, legend.direction = "horizontal", 
#	hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
#	legend.text.size = legend.text.size, legend.text.hjust = 0);
    guides(fill=guide_legend(nrow=1, keyheight=0.4, byrow=TRUE)) +
    simplifiedTheme(legend.position, legend.direction = "horizontal", 
	hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
	legend.text.size = legend.text.size, legend.text.hjust = 0);

  graph_no_legend <- ggplot(x1, aes(x = x, y = y, fill = type)) + simpleBar(width = 0.88, alpha = 0.9) + 
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
    guides(fill=guide_legend(nrow=1, keyheight=0.4, byrow=TRUE)) +
    simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size, legend.text.hjust = 0);

  if (!print_legend) {
    plot2pdf(filename, pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(filename, pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 3.4;
pdf_height <- 2.0;

xscale <- paste0("B", 1:4);
xlabels <- paste0("B", 1:4); 

ylimits <- c(0, 1.01);
yscale <- seq(0, 1, 0.2);
ylabels <- yscale * 100;

xlab_name <- ""; #"Scheme";
ylab_name <- "SSD writes (%)";

if (2 %in% start) {
  func_traf("f2_load_traffic", 0, c(0.5, 0.9), xscale, xlabels, 
      ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = T);
}

if (5 %in% start) {
  func_traf("f2e_load_traffic", 0, c(0.5, 0.9), xscale, xlabels, 
      ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = T);
}

#########################
### Figure 3 

func_thpt <- function(filename, show_num_coef, round_digits, legend.position, 
    xscale, xlabels, ylimits, yscale, ylabels, 
    xlab_name, ylab_name, type_col = "alpha", 
    type_labels_prefix = "\u03b1 = ", print_legend = F) {
  x1 <- read.table(paste0(filename, ".data"), header = T, stringsAsFactors = F);
  x1$x <- x1$level;
  x1$x <- factor(x1$x, levels = xscale);
  x1$y <- x1$thpt;

  if (is.null(x1$alpha)) {
    x1$alpha <- 0;
  }

  x1$alpha <- as.character(x1$alpha);
  alphas <- unique(x1$alpha);
  alpha_labels <- c(paste0(type_labels_prefix, alphas));
  x1$alpha <- factor(x1$alpha, levels = alphas);

  x1$show_num <- format(round(x1$y / show_num_coef, digits = round_digits), nsmall = round_digits);
  if (x1$alpha[1] != "0") {
    x1$show_num <- "";
  } 

  print(x1);
  if (!print_legend) {
    print(x1);
  }

  colors <- color_levels_black[seq(2, length(alphas)*2, 2)];
  axis.text.size <- 13;
  legend.text.size <- 13;

  graph <- ggplot(x1, aes(x = x, y = y, fill = alpha)) + simpleBar(width = bar_width) + 
    geom_text(aes(label = show_num), 
        position = position_dodge(width = bar_width), 
        hjust = 0.5, vjust = -0.25, size = 4) +
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = alphas, labels = alpha_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
    simplifiedTheme(legend.position, legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  graph_no_legend <- ggplot(x1, aes(x = x, y = y, fill = alpha)) + simpleBar(width = bar_width) + 
    geom_text(aes(label = show_num), 
        position = position_dodge(width = bar_width), 
        hjust = 0.5, vjust = -0.25, size = 4) +
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = alphas, labels = alpha_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab(ylab_name) +
    simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(filename, pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(filename, pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 3.4;
pdf_height <- 1.8;

xscale <- paste0("B", 1:4);
xlabels <- paste0("B", 1:4); 

ylimits <- c(0, 10050);
yscale <- seq(0, 10000, 2000);
ylabels <- yscale / 1000;

xlab_name <- ""; #"Scheme";
ylab_name <- "Thpt (KOPS)";
bar_width <- 0.5;

if (3 %in% start) {
  func_thpt("f3_load_thpt", 1000, 2, "", xscale, xlabels, 
      ylimits, yscale, ylabels, xlab_name, ylab_name);
}

ylimits <- c(0, 8050);
yscale <- seq(0, 8000, 2000);
ylabels <- yscale / 1000;

if (6 %in% start) {
  func_thpt("f3f_load_thpt", 1000, 2, "", xscale, xlabels, 
      ylimits, yscale, ylabels, xlab_name, ylab_name);
}

############ 
# Figure 4 

func <- function(filename, type_labels, legend.position, xlab_name, print_legend = F) {
  x1 <- read.csv(paste0(filename, ".csv"), header = T, stringsAsFactors = F);
  types <- unique(x1$type);
  x1$x <- as.character(x1$level);
  xlabels <- unique(x1$x);

  x1$type <- factor(x1$type, levels = types)
  x1$x <- factor(x1$x, levels = xlabels);

  x1$show_num <- format(round(x1$num / 1000, digits = 0), nsmall = 0);
  x1$num[x1$num == 0] <- 1;

  colors <- color_levels_black;
  axis.text.size <- 13;
  legend.text.size <- 13;

  if (!print_legend) {
    print(types);
    print(type_labels);
    print(sum(x1$num));
  }

  gp <- ggplot(x1, aes(x = x, y = num, fill = type)) + simpleBar(width = 0.8) + 
    geom_text(aes(label = show_num), position = position_dodge(width = 0.8), vjust = -0.25, size = 4) +
    scale_x_discrete(breaks = xlabels, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = types, labels = type_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab("Reads (K)");

  graph <- gp + simplifiedTheme(legend.position, legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  graph_no_legend <- gp + simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(filename, pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(filename, pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 3.4;
pdf_height <- 1.8;

ylimits <- c(0, 40200);
yscale <- seq(0, 40000, 10000); 
ylabels <- yscale / 1000; 

if (7 %in% start) {
#  func("f4_read_l4_times", c("25th", "50th", "75th", "90th"), "", "Media");
#  func("f4_read_l4_times", c("25th", "50th", "75th", "90th"), c(0.5, 0.94), "", T);
  func("f4_read_l4_times", c("N1", "N2", "N3", "N4", "N5"), "", "", F);
}

#############################
########## Figure 5

func <- function(filename, type_labels, legend.position, xlab_name, print_legend = F) {
  x1 <- read.table(paste0(filename, ".data"), header = T, stringsAsFactors = F);
  types <- unique(x1$type);
  xscale <- paste0("B", 1:4);
  xlabels <- paste0("B", 1:4);
  alphas <- unique(x1$alpha);
  x1$alpha <- as.character(x1$alpha);
  alpha_labels <- c(paste0("\u03b1 = ", alphas));

  if (F) {
    x_values <- c();
    y_values <- c();
    al_values <- c();
    type_values <- c();

    if (is.null(x1$alpha)) {
      x1$alpha <- 0.9;
    }


    for (lb in xscale) {
      subs <- subset(x1, label == lb);
      for (al in alphas) {
        subsubs <- subset(subs, alpha == al);
        if (nrow(subsubs) == 0) {
          next
        }

        sumbytes <- sum(subsubs$byte);
        for (tp in types) {
          x_values <- c(x_values, lb);
          y_values <- c(y_values, sum(subsubs[subsubs$type == tp, "byte"]) / sumbytes); 
          al_values <- c(al_values, al);
          type_values <- c(type_values, tp); 
        }
      }
    }
    x1 <- data.frame(x = x_values, y = y_values, alpha = al_values, type = type_values);
  }

  x1$x <- factor(x1$x, xscale);
  x1$show_num <- ""; # format(round(x1$y * 100, digits = 1), nsmall = 1);

  types <- unique(x1$type);
  type_labels <- type_labels[1:length(types)];
#  x1$type <- factor(x1$type, types);

  colors <- c(color_levels_black[seq(2, length(alphas)*2, 2)]);
  axis.text.size <- 13;
  legend.text.size <- 13;

  if (!print_legend) {
    print(x1);
  }

  print(x1)

  graph <- ggplot(x1, aes(x = x, y = y, fill = alpha)) + 
    simpleBar(width = 0.55, alpha = 0.9) +  
    geom_text(aes(label = show_num), position = position_dodge(width = 0.55), vjust = -0.25, size = 4) +
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = alphas, labels = alpha_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab("HDD reads (%)") +
    simplifiedTheme(legend.position, legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  graph_no_legend <- ggplot(x1, aes(x = x, y = y, fill = alpha)) + 
    simpleBar(width = 0.55, alpha = 0.9) +  
    geom_text(aes(label = show_num), position = position_dodge(width = 0.55), vjust = -0.25, size = 4) +
    scale_x_discrete(breaks = xscale, labels = xlabels) +
    scale_y_continuous(breaks = yscale, labels = ylabels, expand = c(0, 0)) +
    scale_fill_manual(breaks = alphas, labels = alpha_labels, values = colors) + 
    coord_cartesian(ylim = ylimits) +
    xlab(xlab_name) + ylab("HDD reads (%)") +
    simplifiedTheme("", legend.direction = "horizontal", 
      hjust = 0.5, vjust = 0.5, axis.text.size = axis.text.size, 
      legend.text.size = legend.text.size);

  if (!print_legend) {
    plot2pdf(filename, pdf_width, pdf_height, graph);
  } else {
    p2 <- gglegend(graph);
    pdf <- plot_grid(NULL, p2, NULL, graph_no_legend, ncol=1, rel_heights=c(0.05, 0.05, 0, 0.6))
    plot2pdf(filename, pdf_width, pdf_height, pdf);
#    plotLegend2pdf(paste0(filename, "_legend"), graph);
  }
}

pdf_width <- 3.4;
pdf_height <- 2.0;

ylimits <- c(0, 1.02);
yscale <- seq(0, 1, 0.2); 
ylabels <- yscale * 100; 

if (8 %in% start) {
#func("read_traffic", c("Block cache", "SSD", "HDD"), c(0.5, 0.94), "Position");
#func("read_traffic", c("SSD", "HDD"), c(0.5, 0.94), "Position");
#  func("f5_read_traffic", c("SSD", "HDD"), "", "Scheme");
  func("f5_read_traffic", c("SSD", "HDD"), c(0.5, 0.9), "", T);
}

##########################
### Figure 6

pdf_width <- 3.4;
pdf_height <- 2.0;

xscale <- paste0("B", 1:4);
xlabels <- paste0("B", 1:4); 

ylimits <- c(0, 200);
yscale <- seq(0, 200, 50);
ylabels <- yscale;

xlab_name <- "";
ylab_name <- "Thpt (OPS)";

bar_width <- 0.5;

if (9 %in% start) {
#  func_thpt("f6_read_thpt", 1, 0, "", xscale, xlabels, ylimits, yscale, ylabels, xlab_name, ylab_name);
  func_thpt("f6_read_thpt", 1, 0, c(0.5, 0.9), xscale, xlabels, 
      ylimits, yscale, ylabels, xlab_name, ylab_name, print_legend = T);
}

